Experimentation on stochastic trajectories: from Brownian motion to inertial confined dynamics

Statistical physics courses typically employ abstract language that describes objects too small to be seen, making the topic challenging for students to understand. In this work, we introduce a simple experiment that allows conceptualizing some of the underlying ideas of stochastic processes through direct experimentation. Students analyze stochastic trajectories of beads in a bouncing bed of smaller beads subjected to an external periodic drive. The analysis of the trajectories involves the application of a vast tool kit of statistical estimators that are useful in many fields of physics.

==> phytoncodes/generador_de_sonidos.py <==
# -*- coding: utf-8 -*-
"""Copy of Generador_de_sonidos.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1Lx7aP8W88rP8hnC85FvVGVaAPOOZsfI-

FRECUENCIAS FIJAS
"""

import numpy as np
from IPython.lib.display import Audio
from matplotlib import pyplot as plt

#UNA FRECUENCIA
SampleRate = 44100 #Hz
play_time_seconds = 60

fs=120 #Hz 118
amplitude = 0.0002 #np.iinfo(np.int16).max #Amplitud máxima posible como entero de 16 bits

time = np.linspace(0, play_time_seconds, SampleRate*play_time_seconds)
data = amplitude*np.sin(2*np.pi*fs*time)
Audio(data, rate=SampleRate, autoplay=True)

#BARRIDO DE FRECUENCIAS CRECIENTE
import time
frecs=np.arange(50,200,10)
for frec in frecs:
  SampleRate = 44100 #Hz
  play_time_seconds = 20

  fs=frec #Hz 118
  amplitude = 0.05 #np.iinfo(np.int16).max #Amplitud máxima posible como entero de 16 bits

  tiempo = np.linspace(0, play_time_seconds, SampleRate*play_time_seconds)
  data = amplitude*np.sin(2*np.pi*fs*tiempo)
  Audio(data, rate=SampleRate, autoplay=True)
  print('Frecuencia:',frec)
  time.sleep(5)

sel = np.abs(time-0) < .05
#plt.plot(time, data)
plt.plot(time[sel], data[sel])
plt.xlabel("Tiempo [segundos]");

"""BATIDOS"""

SampleRate = 44100 #Hz      #baje frecuencia de sampleo porque procesaba lento
play_time_seconds = 180

delta=0.005
fs1=100.0 #Hz
fs2=fs1-delta
amplitude = 0.005

time = np.linspace(0, play_time_seconds, SampleRate*play_time_seconds)
data = amplitude*np.sin(2*np.pi*fs1*time) + amplitude*np.sin(2*np.pi*fs2*time)
Audio(data, rate=SampleRate, autoplay=True)

sel = np.abs(time-0) < 1.5
plt.plot(time, data)
plt.plot(time[sel], data[sel])
plt.xlabel("Tiempo [segundos]");

==> phytoncodes/msd_confinedsimulation.py <==
# -*- coding: utf-8 -*-
"""MSD_confinedSimulation.ipynb

Automatically generated by Colaboratory.

Original file is located at
    https://colab.research.google.com/drive/1aQ1wKmXD8tPC0REYJ8SgoA1iFnnVpaVm

# Import libraries and define functions
"""

import numpy as np
import matplotlib.pyplot as plt

from glob import glob
import tqdm.auto as tqdm
import json


styles = {'font.size': 15, 'axes.labelsize': 15, 'xtick.labelsize':13, 'ytick.labelsize': 13, 'axes.grid':True}

"""#Functions

To generate simulations we use

Langevin equation
$\frac{dx}{dt} + k x = \sqrt{2 k_B T \gamma} \zeta(t)$

Recursive formula of confined Brownian motion

$x_{n+1} = x_{n} + v_n\, dt$

$v_{n} = v_{n-1}-\frac{\gamma}{m} v_{n-1} dt+ \frac{k_B}{m}  \, x_{n-1} dt + \sqrt{2\frac{k_B T}{m} \frac{\gamma}{m} dt}\, \zeta(t)$

For the simulation, we write

$\frac{k_B T}{m} = <v^2>$

$\omega^2 = \frac{k}{m}$

$\beta = \frac{\gamma}{m}$

"""

def discretize(x, reesc):
  xRound = np.round(x/reesc, 0)

  return xRound*reesc


def distribucion(qv, b, w, N, t, dt, v0):
  '''
  qv is the mean quadratic velocity
  b is beta
  w is omega
  N is the number of trajectories
  t is the maximum time
  dt is the step
  v0 is the drift velocity
  '''
  n=len(t)
  x = np.zeros( (N,n) )
  v= np.zeros( (N,n) )

  for i in range(1, len(t)):
    u=np.random.uniform(0,1,size=N)
    nu=np.random.uniform(0,1,size=N)

    e = np.sqrt(-2*np.log(u))*np.cos(2*np.pi*nu)

    v_t=v[:, i-1]-v[:,i-1]*b*dt - w*x[:, i-1]*dt+np.sqrt(2*qv*b*dt)*e

    v[:, i]=v_t
    x[:,i]=discretize(x[:, i-1]+v_t*dt+v0*dt, 0.28)

  return x


def MSDConfined(t, b, Mqv, w2):
  '''
  b is beta
  Mqv is the mean quadratic velocity
  w2 is omega
  '''
  om = np.sqrt(b**2 - 4*w2)
  A = 2*(b/om)**2*np.sinh(om*t/2)**2 + b/om * np.sinh(om*t) + 1
  B = A*np.e**(-b*t)
  return Mqv/w2*(1-B)

def MSD_trajectories(x,y):
    '''
    x and y are the trajectories in 2D
    '''
    N, n = x.shape

    #List where we store the values of MSD for each tau
    msd = []
    msd.append(np.zeros(n_trajectories)) #The first element corresponds to Tau=0 and is a vector of zeros

    for k in range(1,n):
        mean_k = np.mean((x[:, k:]-x[:, :-k])**2 + (y[:, k:]-y[:, :-k])**2, axis=1) #MSD vector for each trajectory with fixed tau
        msd.append(mean_k)

    #The MSD matrix has all the trajectories at a fixed tau in each row, so we transpose it so that tau is in the columns and trajectories are in the rows
    msd = np.array(msd).transpose()
    msdMean = np.mean(msd, axis=0)

    return msd, msdMean


def MSD_simulation(n_simulations, n_trajectories, T, dt, bx, qvx, wx, by, qvy, wy, vx0, vy0):
  '''
  T is the maximum time
  dt is the step
  bx and by represent the value of beta in the x and y coordinates respectively
  qvx and qvy are the mean quadratic velocity in the x and y coordinates respectively
  wx and wy represent the value of omega in the x and y coordinates respectively
  vx0 and vy0 represent the drift velocity in the x and y coordinates respectively
  '''
  #We create a time vector
  t=np.arange(0, T, dt)

  msdMean_simulations = [] #Here we will be storing the mean of the simulated n_trajectories (if n_simulations is 1000 and n_trajectories is 500, this vector will have a length of 1000,
               #and each position will contain the mean of one of the sets of 500 simulated trajectories)

  msdTeorico_confined = MSDConfined(t, bx, qvx, wx) + MSDConfined(t, by, qvy, wy) #the theoretical value

  #we create the trajectories
  for i in tqdm.tqdm(range(0,n_simulations)):
    x=distribucion(qvx, bx, wx, n_trajectories, t, dt, vx0)
    y=distribucion(qvy, by, wy, n_trajectories, t, dt, vy0)

    msd, msdMean = MSD_trajectories(x,y)
    msdMean_simulations.append(msdMean)


  #We will search for the maximum and minimum MSD value at each t and use that to mark

  min_curve = []
  max_curve = []

  for j in range(len(t)):
    element = []
    for i in range(len(msdMean_simulations)): #We search for the MSD of all at that time and put it in a list
      element.append(msdMean_simulations[i][j])
    max_MSD_a_tj = msdMean_simulations[np.where(element == np.max(element))[0][0]][j] #We search for the maximum MSD there and the minimum MSD
    min_MSD_a_tj = msdMean_simulations[np.where(element == np.min(element))[0][0]][j]
    min_curve.append(min_MSD_a_tj)
    max_curve.append(max_MSD_a_tj)

  return min_curve, max_curve, msdTeorico_confined

"""# Colors"""

colorMean = "k"
colorStd = "crimson"

"""# MSD

## MSD of the data with simulation

This code is used if the measured trajectories are saved in Drive in a folder where different .txt files correspond to each trajectory. Each file has two columns representing time and position.

Data
"""

from google.colab import drive
drive.mount('/content/drive')

#Replace with the path where the trajectories are stored
path = "/content/drive/MyDrive/Caminata paper/Datos_CoriGabi/472 trayectorias de 300 puntos"

FILES = glob(path + "/*.txt")

data = { i: { 'x': None, 'y': None } for i in range(len(FILES)) }

T = 9.333333333333334
dt = 9.333333333333334/280

#We create a time vector
t = np.arange(0, T, dt)

for i, file in enumerate(FILES):
    tx, ty = np.transpose(np.loadtxt(file, skiprows = 1))
    data[i]['x'], data[i]['y'] = tx, ty

#We are going to trim the trajectories to the length of the shortest trajectory. If any trajectory is twice as long, we will treat it as two independent trajectories.
data_x_lengths = [ len(data[i]['x']) for i in data.keys() ]
num_puntos_med = min(data_x_lengths) #numero de puntos en una medicion

numero_de_mediciones = 0
clean_data = dict()

for k,v in data.items():
    times = int(np.floor(len(v['x']) / num_puntos_med))
    base, offset = 0, 1
    for i in range(times):
        pos_x = v['x'][num_puntos_med * base:num_puntos_med * offset][0]
        pos_y = v['y'][num_puntos_med * base:num_puntos_med * offset][0]

        clean_data[f'x_{numero_de_mediciones}'] = (v['x'][num_puntos_med * base:num_puntos_med * offset] - pos_x)
        clean_data[f'y_{numero_de_mediciones}'] = (v['y'][num_puntos_med * base:num_puntos_med * offset] - pos_y)

        numero_de_mediciones += 1
        base += 1
        offset += 1

x = [ clean_data[f"x_{i}"] for i in range(numero_de_mediciones) ]
x=np.array(x) * 0.285714 #scaling distances to mm
y = [ clean_data[f"y_{i}"] for i in range(numero_de_mediciones) ]
y=np.array(y) * 0.285714 #scaling distances to mm

#we remove the drift from the data

v0x, v0y = 0.26, -0.22
for i in range(len(x[0,:])):
  x[i, :] = x[i, :] - v0x*t

for i in range(len(y[0,:])):
  y[i, :] = y[i, :] - v0y*t

msd, msdMean_data = MSD_trajectories(x,y)

"""Simulated"""

n_simulations = 5000
n_trajectories= 472
T = 9.333333333333334
dt = 9.333333333333334/280
bx, qvx, wx, by, qvy, wy = 23.0, 170.0, 1.01, 23.0, 170.0, 1.01
vx0, vy0 = 0, 0

"""Don't run the next two cells if saved data is going to be used"""

min_curve, max_curve, msdTeorico_confined = MSD_simulation(n_simulations, n_trajectories, T, dt, bx, qvx, wx, by, qvy, wy, vx0, vy0)

"""
The simulation takes a long time, so it is recommended to save the simulated MSD data"""

file_path = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/5000simulations_472trajectories.txt'  #Replace with the path where you want to save the data

data = {'min MSD': min_curve, 'max MSD': max_curve}

with open(file_path, 'w') as file:
    json.dump(data, file)

"""To load the saved simulation"""

with open(file_path, 'r') as file:
    data = json.load(file)

min_curve = data['min MSD']
max_curve = data['max MSD']

"""Let's make a plot"""

fig, ax = plt.subplots(1, 1, figsize = (10, 8))

# To plot the MSD of each trajectory in the background,
msd_menos500 = [] #We will keep only those trajectories that do not exceed 500 mm^2

for i in range(0,len(msd)):
    if all(x < 500 for x in msd[i]):
      msd_menos500.append(msd[i])

number =  len(msd_menos500)
cmap = plt.get_cmap('gist_gray')
colors = [cmap(i) for i in np.linspace(0, 0.8, number)]

for i, color in enumerate(colors, start=0):
  ax.plot(t, msd_menos500[i], color = color, alpha = 0.25, zorder = 0)


# Theoretical Brownian Motion MSD model
b_x, b_y = 20.9, 17.3
D_x, D_y  = qvx/b_x, qvy/b_y
msdTeorico =  (vx0*t)**2 + (vy0*t)**2 + t*2*D_x+  t*2*D_y


ax.plot(t, max_curve, color = colorStd, linewidth = 4, label = "Deviation")
ax.plot(t, min_curve, color = colorStd, linewidth = 4)
ax.plot(t, msdTeorico, color = 'goldenrod', label = "Brownian Model", linewidth = 4, zorder = 2)
ax.plot(t, msdTeorico_confined, color = "g", linewidth = 4, label = "Confined Model", zorder = 4)
ax.plot(t, msdMean_data, color = colorMean, linewidth = 4, label = "Mean MSD", zorder = 5)

ax.fill_between(t,  min_curve,  max_curve, alpha=0.3, color=colorStd, zorder = 1)
ax.set_xlabel("Time [s]", fontsize = 30)
ax.set_ylabel(r"MSD [mm$^2$]", fontsize = 30)
ax.set_ylim([-5, 400])

ax.tick_params(axis='both', which='major', labelsize=25)
ax.legend(fontsize = 20)
ax.grid(True)

#the figure will be saved in the "Files" folder within the Colab environment
plt.savefig("fig8bMSD.pdf", bbox_inches='tight')

"""## Simulated MSD"""

n_simulations = 500
T = 9.333333333333334
dt = 9.333333333333334/280
bx, qvx, wx, by, qvy, wy = 23.0, 170.0, 1.01, 23.0, 170.0, 1.01
vx0, vy0 = 0, 0

"""Don't run the next two cells if saved data is going to be used"""

min_curve_50, max_curve_50, msdTeorico_confined = MSD_simulation(n_simulations, 50, T, dt, bx, qvx, wx, by, qvy, wy, vx0, vy0)
min_curve_500, max_curve_500, msdTeorico_confined = MSD_simulation(n_simulations, 500, T, dt, bx, qvx, wx, by, qvy, wy, vx0, vy0)
min_curve_2000, max_curve_2000, msdTeorico_confined = MSD_simulation(n_simulations, 2000, T, dt, bx, qvx, wx, by, qvy, wy, vx0, vy0)

"""
The simulation takes a long time, so it is recommended to save the simulated MSD data"""

file_path_50 = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/500simulations_50trajectories.txt'  #Replace with the path where you want to save the data
file_path_500 = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/500simulations_500trajectories.txt'  #Replace with the path where you want to save the data
file_path_2000 = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/500simulations_2000trajectories.txt'  #Replace with the path where you want to save the data

data_50 = {'min MSD': min_curve_50, 'max MSD': max_curve_50}
data_500 = {'min MSD': min_curve_500, 'max MSD': max_curve_500}
data_2000 = {'min MSD': min_curve_2000, 'max MSD': max_curve_2000}

with open(file_path_50, 'w') as file:
    json.dump(data_50, file)

with open(file_path_500, 'w') as file:
    json.dump(data_500, file)

with open(file_path_2000, 'w') as file:
    json.dump(data_2000, file)

"""To load the saved simulation"""

file_path_50 = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/500simulations_50trajectories.txt'  #Replace with the path where you want to save the data
file_path_500 = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/500simulations_500trajectories.txt'  #Replace with the path where you want to save the data
file_path_2000 = '/content/drive/MyDrive/Caminata paper/Simulation/MSD/500simulations_2000trajectories.txt'  #Replace with the path where you want to save the data

with open(file_path_50, 'r') as file:
    data_50 = json.load(file)

min_curve_50 = data_50['min MSD']
max_curve_50 = data_50['max MSD']

with open(file_path_500, 'r') as file:
    data_500 = json.load(file)

min_curve_500 = data_500['min MSD']
max_curve_500 = data_500['max MSD']

with open(file_path_2000, 'r') as file:
    data_2000 = json.load(file)

min_curve_2000 = data_2000['min MSD']
max_curve_2000 = data_2000['max MSD']

"""Let's make a plot"""

fig, ax = plt.subplots(1, 1, figsize = (10, 8))

#We create a time vector
t = np.arange(0, T, dt)

msdTeorico_confined = MSDConfined(t, bx, qvx, wx) + MSDConfined(t, by, qvy, wy) #the theoretical value

ax.plot(t, max_curve_50, color = colorStd, linewidth = 4, label = "50 trajectories")
ax.plot(t, min_curve_50, color = colorStd, linewidth = 4)
ax.fill_between(t,  min_curve_50, min_curve_500, alpha=0.3, color=colorStd, zorder = 10)
ax.fill_between(t,  max_curve_500,  max_curve_50, alpha=0.3, color=colorStd, zorder = 5)

ax.plot(t, max_curve_500, color = 'g', linewidth = 4, label = "500 trajectories")
ax.plot(t, min_curve_500, color = 'g', linewidth = 4)
ax.fill_between(t,  min_curve_500,  min_curve_2000, alpha=0.3, color='g', zorder = 5)
ax.fill_between(t,  max_curve_2000,  max_curve_500, alpha=0.3, color='g', zorder = 5)


ax.plot(t, max_curve_2000, color = 'c', linewidth = 4, label = "2000 trajectories")
ax.plot(t, min_curve_2000, color = 'c', linewidth = 4)
ax.fill_between(t,  min_curve_2000,  max_curve_2000, alpha=0.3, color='c', zorder = 0)

ax.plot(t, msdTeorico_confined, color = "black", linewidth = 4, label = "Confined Model", zorder = 10)


ax.set_xlabel("Time [s]", fontsize = 30)
ax.set_ylabel(r"MSD [mm$^2$]", fontsize = 30)
ax.set_ylim([-5, 400])

ax.tick_params(axis='both', which='major', labelsize=25)
ax.legend(fontsize = 20)
ax.grid(True)

#the figure will be saved in the "Files" folder within the Colab environment
plt.savefig("apendiceMSD.pdf", bbox_inches='tight')

==> phytoncodes/take_data.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jun 10 15:01:08 2021

@author: Azul
"""

from trackerclass import tracker_in_video
import matplotlib.pyplot as plt
import numpy as np

file = "med28_3p_f180+250_A0.9+0.9"
videoName = file + ".avi"
track = tracker_in_video(videoName)
fps = track.fps                  #frame rate

#TRACKER DURATION
initialTime = 2    #seconds
trackerDuration = 50 #seconds    

n0, l = int(fps*initialTime), int(fps*trackerDuration)
duration = [n0, n0+l]  #initial and final frame

#INITIAL IMAGE
#width  xy of observation area. The default observation area is [40, 40].
track.observationWidth = [30, 30]#px

#DEFINE INITIAL TEMPLATE (black) AND OBSERVATION AREA (red) WITH A SELECTION BOX.
track.initialConditionsSelecBox(n0) 

#TRACK WITH CORRELATION METHOD
timeSleep = 1 #ms
x_corr, y_corr = track.corr(timeSleep, duration)     

#TRAYECTORY'S GRAPH
plt.figure(1, figsize = (4, 4)), plt.clf(), plt.grid(True)
plt.plot(x_corr[:300], y_corr[:300], ".-",color = "r")
plt.xlabel('X [px]'), plt.ylabel('Y [px]')
#%%
#SAVE DATA
n=1
np.savetxt("trayectory_%s.txt"%n, np.transpose([x_corr, y_corr]), header = "frames %s, center=%s, duration=%s, video=%s"%(len(x_corr), track.initialCenter, duration, file))


==> phytoncodes/trackerclass.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jun 10 19:38:04 2021

@author: Azul
"""

import cv2 as cv
import matplotlib.pyplot as plt
import numpy as np
from skimage.feature import peak_local_max



#define a function who gives the nearlyest maximun 
def nearMax(maximuns, oldMax):
    a=[np.linalg.norm(maximuns[i] - oldMax) for i in range(len(maximuns))]
    i=np.argmin(a)
    return maximuns[i]  

def observationAreaEdges(edges, upper_left_b, bottom_right_b, templateWidth):
    obs_area_edges = [list(upper_left_b), list(bottom_right_b)]
    negative_edges_ind = np.where(np.concatenate(obs_area_edges) < 0)[0]
    for i in negative_edges_ind :
        if i in [0, 1]:
            obs_area_edges[0][i] = int(edges[0][i])
            obs_area_edges[1][i] = int(obs_area_edges[0][i] + 2*templateWidth[0])
            
        if i in [2, 3]:
            obs_area_edges[1][i-2] = int(edges[1][i-2])
            obs_area_edges[0][i-2] = int(obs_area_edges[1][i-2] - 2*templateWidth[1])       
    
    return tuple(obs_area_edges[0]), tuple(obs_area_edges[1])

class tracker_in_video:
    
    def __init__(self, path):
        #open the video, shows the first frame, choose a box as template, create a template
        self.video = cv.VideoCapture(path)
        if (int(self.video.get(7)))>0:
            print('The video has been opened')
            print("fps {}".format(self.video.get(5)), "frames {}".format(self.video.get(7)))
            
        else:
            print("video not found")
                   
        #frames per second(fps)
        self.fps = self.video.get(5)
        #width and hight
        self.w, self.h = self.video.get(3), self.video.get(4)
        
        #DEFAULT VALUES
        self.templateCenter = [self.w//2, self.h//2]
        self.initialCenter = [self.w//2, self.h//2]
        self.templateWidth = [15, 15]
        self.observationWidth = [40, 40]
        self.lineWidth  = int(np.max([self.w, self.h])//300)  
        self.tamplate = -1
        self.edges = [[0, 0 ], [self.w-1, self.h -1 ]]     
            
    #SELECT A BOX
    def setTemplate(self, n0):
        # set tempplate where tracker starts
        self.video.set(1,n0)
        ret, frame = self.video.read()
        if ret:
          frame = cv.cvtColor(frame, cv.COLOR_BGR2GRAY)
          bbox = cv.selectROI(frame)                             #expected points in the box
          cv.waitKey(1)                                          #wait time in milliseconds
          cv.destroyAllWindows()
          (c,f,w,h) = [int(a) for a in bbox]
          
          self.h, self.w, self.c, self.f = h, w, c, f                      
          self.templateCenter=[int((c+c+w)/2), int((f+f+h)/2)]            # x, y coordinate where template starts
          self.templateWidth =[ int(w/2), int(h/2)]                       # template width
        else:
          print('video not found')
          
        return 
    
    
    #TEMPLATE AND OBSERVATION REGION
    def initialConditions(self, boolean, n0):
        try:
            self.video.set(1, n0) #fix in frame n0                          
            ret, frame = self.video.read()       
            imag=frame.copy()
            
            #draw rectangle in template
            leftSTemp, rightSTemp = self.templateCenter[0]- self.templateWidth[0], self.templateCenter[0]+ self.templateWidth[0]
            downSTemp, upSTemp = self.templateCenter[1]- self.templateWidth[1], self.templateCenter[1]+ self.templateWidth[1]            
            cv.rectangle(imag, (leftSTemp, downSTemp), (rightSTemp, upSTemp), [0,0,0], 2) 
            self.template=cv.cvtColor(frame[downSTemp:upSTemp, leftSTemp:rightSTemp], cv.COLOR_BGR2GRAY)
            
            #draw rectangle in observation area
            leftSObs, rightSTemp = self.templateCenter[0] - self.observationWidth[0] , self.templateCenter[0] + self.observationWidth[0]
            downSTemp, upSTemp = self.templateCenter[1] - self.observationWidth[1], self.templateCenter[1] + self.observationWidth[1]  
            cv.rectangle(imag, (leftSObs,  downSTemp), (rightSTemp, upSTemp), [0,0,255], 1)
            self.observationRegion=cv.cvtColor(frame[ downSTemp:upSTemp, leftSObs:rightSTemp], cv.COLOR_BGR2GRAY)
            if boolean==True:
                cv.imshow("tracker", imag)            
            print("Template and ROI were defined")
            
            self.initialCenter = self.templateCenter
            
        except:
            print("Somthing is wrong. Check if ROI fits in frame.")
            #self.template, self.observationRegion=0, 0
                    
        return

    #DEFINE TEMPLATE AND OBSERVATION REGION WITH SELECTION BOX 
    def initialConditionsSelecBox(self, n0):       
        self.setTemplate(n0)
        boolean = False
        self.initialConditions(boolean, n0)
                               
        return

        
    #this function makes the tracker 
    def corr(self, timeSleep, duration):
        
        #METHOD TO MATCH TEMPLATE
        method = cv.TM_CCOEFF
        
        #cap=cv.VideoCapture(path)
        self.video.set(1, duration[0])
        
        #INITIAL CONDITIONS
        h_t, w_t = self.templateWidth[1], self.templateWidth[0]              #width and height of template     
        h_v, w_v = self.observationWidth[1], self.observationWidth[0]     #width and height of observation area
        d_h, d_w = h_v-h_t, w_v-w_t
        x,y = self.templateCenter[0], self.templateCenter[1]
        max_loc= [int(w_v/2), int(h_v/2)]
                
        n=0                   #start a frame counter of not match 
        c=duration[0]                  #start a frame counter                            
        
        x = self.templateCenter[0]
        y = self.templateCenter[1]
        
        x_vec = [x]
        y_vec = [y]
        
        #COPY OF OBSERVATION AREA
        A = self.observationRegion.copy()
         
        #UPPER LEFT AND BOTTOM RIGHT
        upper_left_b = (x-w_v, y-h_v)   
        bottom_right_b =  (upper_left_b[0]+2*w_v, upper_left_b[1]+2*h_v)      
        
        #CHECK IF TEMPLATE IS DEFINED 
        if  np.mean(self.template) > 0:
            print("Tracker in progress")
            boolean = True
        else:
            print('Template not defined')
            boolean = False

        while boolean:
            ret, frame = self.video.read()    #cap.read(1)  returns a bool (True/False)
            c=c+1

            if ret:
                if c<=duration[1]:
                    
                    img = frame.copy()                          #clon the frame
                    gray = cv.cvtColor(img, cv.COLOR_BGR2GRAY)  #gray image
                    
                    #MATCH TEMPLATE WITH CORRELATION
                    try:
                        self.convolution = cv.matchTemplate(A, self.template, method) #cross correlation method for matched images 
                        
                    except:
                        #if observation area goes out of limits
                        upper_left_b, bottom_right_b = observationAreaEdges(self.edges, upper_left_b, bottom_right_b, self.templateWidth)
                        obs= gray[upper_left_b[1]:bottom_right_b[1], upper_left_b[0]:bottom_right_b[0]]                                
                        A=obs.copy()                     
                        
                        self.convolution = cv.matchTemplate(A, self.template, method) #cross correlation method for matched images 
                    
                    
                    #TAKE CORRELATION MAXIMUNS
                    try:
                        maximuns=peak_local_max(self.convolution, min_distance=5, threshold_rel=0.8)
                        max_loc=nearMax(maximuns, max_loc)                    
                        
                    except:
                        n=n+1
                        print("frame %s was skiped"%c)
                        if n>5:
                            print("Too many frames didn't match!")
                            print("Tracker stoped in frame %s."%c) #see the frame where tracker fails 
                            break   
                                            
                    #REDEFINE OBSERVATION AREA AND TEMPLATE
                    #template
                    upper_left = (max_loc[1]+x-w_v, max_loc[0]+y-h_v) 
                    bottom_right = (upper_left[0]+2*w_t, upper_left[1]+2*h_t)                      
                    #template = gray[upper_left[1]:bottom_right[1], upper_left[0]:bottom_right[0]]    #define a new template
                    
                    #observation area
                    upper_left_b=(upper_left[0]-d_w, upper_left[1]-d_h) 
                    bottom_right_b = (upper_left_b[0]+2*w_v, upper_left_b[1]+2*h_v)
                    
                    obs= gray[upper_left_b[1]:bottom_right_b[1], upper_left_b[0]:bottom_right_b[0]]                                
                    A=obs.copy()

                    
                    #X Y COORDINATES                
                    x, y =int(upper_left[0])+w_t, int(upper_left[1])+h_t
                    x_vec.append(x)   #x positiom 
                    y_vec.append(y)   #y position
                    
                    #GRAPH TEMPLATE AND OBSERVATION AREA
                    cv.rectangle(img, upper_left, bottom_right, [0, 0,255], self.lineWidth) 
                    cv.rectangle(img, upper_left_b, bottom_right_b, [255, 255, 0], self.lineWidth)
                    
                    cv.imshow("tracker", img)

                    if cv.waitKey(timeSleep) == ord("q"): #DECIMAL VALUE of q is 113.
                        break                    
                else:
                    print("Tracker ended")
                    break
                
            else: 
                print("video ended")
                break
        
                                    
        return np.array(x_vec), np.array(y_vec)
                
                

        
       
        
        
        
        

